NengoDL: Combining deep learning and neuromorphic modelling methods

NengoDL is a software framework designed to combine the strengths of neuromorphic modelling and deep learning. NengoDL allows users to construct biologically detailed neural models, intermix those models with deep learning elements (such as convolutional networks), and then efficiently simulate those models in an easy-to-use, unified framework. In addition, NengoDL allows users to apply deep learning training methods to optimize the parameters of biological neural models. In this paper we present basic usage examples, benchmarking, and details on the key implementation elements of NengoDL. More details can be found at https://www.nengo.ai/nengo-dl .

==> whitepaper2018_code.py <==
# snippet 1 (section 3.1)
import nengo
import nengo_dl

with nengo.Network() as net:
    a = nengo.Node(output=[1])
    b = nengo.Ensemble(n_neurons=100, dimensions=1)
    nengo.Connection(a, b)
    p = nengo.Probe(b)

with nengo_dl.Simulator(net) as sim:
    sim.run(1.0)
    print(sim.data[p])

# snippet 2 (section 3.1)
with nengo_dl.Simulator(net, minibatch_size=10) as sim:
    sim.run(1.0)
    print(sim.data[p])

# snippet 3 (section 3.1)
with nengo_dl.Simulator(net) as sim:
    for i in range(10):
        sim.run(1.0)
        print(sim.data[p])
        sim.reset()

# snippet 4 (section 3.1)
import numpy as np

with nengo_dl.Simulator(net, minibatch_size=10) as sim:
    sim.run(1.0, data={a: np.random.randn(10, 1000, 1)})
    print(sim.data[p])

# snippet 5 (section 3.2)
import tensorflow as tf

inputs = np.random.randn(50, 1000, 1)
targets = inputs**2

with nengo_dl.Simulator(net, minibatch_size=10) as sim:
    sim.train(
        data={a: inputs,
              p: targets},
        optimizer=tf.train.AdamOptimizer(),
        n_epochs=2,
        objective={p: nengo_dl.objectives.mse})

# snippet 6 (section 3.3)
with net:
    def tensor_func(t, x):
        return tf.layers.dense(x, 100, activation=tf.nn.relu)
    t = nengo_dl.TensorNode(tensor_func, size_in=1)
    nengo.Connection(a, t)
    nengo.Connection(t, b.neurons)

# snippet 7 (section 3.3)
with net:
    t = nengo_dl.tensor_layer(a, tf.layers.dense, units=100,
                              activation=tf.nn.relu)
    nengo.Connection(t, b.neurons)

